IceClave: A Trusted Execution Environment for In-Storage Computing

In-storage computing with modern solid-state drives (SSDs) enables developers to offload programs from the host to the SSD. It has been proven to be an effective approach to alleviate the I/O bottleneck. To facilitate in-storage computing, many frameworks have been proposed. However, few of them treat the in-storage security as the first citizen. Specifically, since modern SSD controllers do not have a trusted execution environment, an offloaded (malicious) program could steal, modify, and even destroy the data stored in the SSD. In this paper, we first investigate the attacks that could be conducted by offloaded in-storage programs. To defend against these attacks, we build a lightweight trusted execution environment, named IceClave for in-storage computing. IceClave enables security isolation between in-storage programs and flash management functions that include flash address translation, data access control, and garbage collection, with TrustZone extensions. IceClave also achieves security isolation between in-storage programs by enforcing memory integrity verification of in-storage DRAM with low overhead. To protect data loaded from flash chips, IceClave develops a lightweight data encryption/decryption mechanism in flash controllers. We develop IceClave with a full system simulator. We evaluate IceClave with a variety of data-intensive applications such as databases. Compared to state-of-the-art in-storage computing approaches, IceClave introduces only 7.6% performance overhead, while enforcing security isolation in the SSD controller with minimal hardware cost. IceClave still keeps the performance benefit of in-storage computing by delivering up to 2.31$\times$ better performance than the conventional host-based trusted computing approach.

==> figures/bws-isc-abs.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.3) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "bws-isc-abs.pdf" )

BarWidth = 0.15

DataFile = open( "bws-isc-abs.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Average Query Latency\n(microsecs)', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Arithmetic', 'Filter',  'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-B', 'TPC-C'], rotation=30, ha='right', fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 126, 25)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '25', '50', '75', '100', '125'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues1 = map( float, Data[ 0 ].split() )
Graph.bar( XValues-0.3, YValues1, BarWidth, edgecolor='black', color=color1, hatch="", label="ISC")

YValues2 = map( float, Data[ 1 ].split() )
Graph.bar( XValues-0.15, YValues2, BarWidth, edgecolor='black', color="lightgray", hatch="\\\\\\", label="IceClave (4CHs)")

YValues3 = map( float, Data[ 2 ].split() )
Graph.bar( XValues, YValues3, BarWidth, edgecolor='black', color=color3, hatch="////", label="IceClave (8CHs)")

YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.15, YValues4, BarWidth, edgecolor='black', color="white", hatch="--", label="IceClave (16CHs)")

YValues4 = map( float, Data[ 4 ].split() )
Graph.bar( XValues+0.3, YValues4, BarWidth, edgecolor='black', color=color4, hatch="x", label="IceClave (32CHs)")

"""
YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.12, YValues4, BarWidth, color=color3, hatch="\\\\\\")
"""

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 125 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=2, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/bws-isc.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.1) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "bws-isc.pdf" )

BarWidth = 0.18

DataFile = open( "bws-isc.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Speedup vs ISC', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Arithmetic', 'Filter',  'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-B', 'TPC-C', 'Wordcount'], rotation=30, ha='right', fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 1.2, 0.2)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0.0', '0.2', '0.4', '0.6', '0.8', '1.0'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues1 = list(map( float, Data[ 0 ].split() ))
Graph.bar( XValues-0.27, YValues1, BarWidth, edgecolor='black', color=color1, hatch="", label="4 Channels")

YValues2 = list(map( float, Data[ 1 ].split() ))
Graph.bar( XValues-0.09, YValues2, BarWidth, edgecolor='black', color="lightgray", hatch="\\\\\\", label="8 Channels")

YValues3 = list(map( float, Data[ 2 ].split() ))
Graph.bar( XValues+0.09, YValues3, BarWidth, edgecolor='black', color=color3, hatch="////", label="16 Channels")

YValues4 = list(map( float, Data[ 3 ].split() ))
Graph.bar( XValues+0.27, YValues4, BarWidth, edgecolor='black', color="white", hatch="--", label="32 Channels")

"""
YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.12, YValues4, BarWidth, color=color3, hatch="\\\\\\")
"""

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 1.2 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':7}, ncol=6, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/bws.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.1) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "bws.pdf" )

BarWidth = 0.18

DataFile = open( "bws.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Speedup vs Host', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Arithmetic', 'Filter',  'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-B', 'TPC-C', 'Wordcount'], rotation=30, ha='right', fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 10, 2)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '2', '4', '6', '8'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues1 = list(map( float, Data[ 0 ].split() ))
Graph.bar( XValues-0.27, YValues1, BarWidth, edgecolor='black', color=color1, hatch="", label="4 Channels")

YValues2 = list(map( float, Data[ 1 ].split() ))
Graph.bar( XValues-0.09, YValues2, BarWidth, edgecolor='black', color="lightgray", hatch="\\\\\\", label="8 Channels")

YValues3 = list(map( float, Data[ 2 ].split() ))
#Graph.bar( XValues+0.09, YValues3, BarWidth, edgecolor='black', color="paleturquoise", hatch="////", label="16 Channels")
Graph.bar( XValues+0.09, YValues3, BarWidth, edgecolor='black', color=color3, hatch="////", label="16 Channels")

YValues4 = list(map( float, Data[ 3 ].split() ))
#Graph.bar( XValues+0.27, YValues4, BarWidth, edgecolor='black', color=color4, hatch="-", label="32 Channels")
Graph.bar( XValues+0.27, YValues4, BarWidth, edgecolor='black', color="white", hatch="-", label="32 Channels")

"""
YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.12, YValues4, BarWidth, color=color3, hatch="\\\\\\")
"""

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 10 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':7}, ncol=6, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/bws_abs.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.3) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "bws_abs.pdf" )

BarWidth = 0.15

DataFile = open( "bws_abs.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Average Query Latency\n(microsecs)', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Arithmetic', 'Filter',  'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-B', 'TPC-C'], rotation=30, ha='right', fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 201, 25)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '25', '50', '75', '100', '125', '150', '175', '200'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'

YValues1 = map( float, Data[ 0 ].split() )
Graph.bar( XValues-0.3, YValues1, BarWidth, edgecolor='black', color=color1, hatch="", label="Host")

YValues1 = map( float, Data[ 0 ].split() )
Graph.bar( XValues-0.15, YValues1, BarWidth, edgecolor='black', color="lightgray", hatch="\\\\\\", label="IceClave (4CHs)")

YValues2 = map( float, Data[ 1 ].split() )
Graph.bar( XValues, YValues2, BarWidth, edgecolor='black', color=color3, hatch="////", label="IceClave (8Chs)")

YValues3 = map( float, Data[ 2 ].split() )
#Graph.bar( XValues+0.09, YValues3, BarWidth, edgecolor='black', color="paleturquoise", hatch="////", label="16 Channels")
Graph.bar( XValues+0.15, YValues3, BarWidth, edgecolor='black', color="white", hatch="-", label="IceClave (16CHs)")

YValues4 = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.27, YValues4, BarWidth, edgecolor='black', color=color4, hatch="-", label="32 Channels")
Graph.bar( XValues+0.3, YValues4, BarWidth, edgecolor='black', color=color4, hatch="x", label="IceClave (32CHs)")

"""
YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.12, YValues4, BarWidth, color=color3, hatch="\\\\\\")
"""

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 200 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':7}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/context_switch.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.1) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "context_switch.pdf" )

BarWidth = 0.18

DataFile = open( "context_switch.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Normalized\nPerformance', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Arithmetic', 'Filter',  'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-B', 'TPC-C', 'Wordcount'], rotation=30, ha='right', fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 1.2, 0.2)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0.0', '0.2', '0.4', '0.6', '0.8', '1.0'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues1 = list(map( float, Data[ 0 ].split() ))
Graph.bar( XValues-0.27, YValues1, BarWidth, edgecolor='black', color=color1, hatch="", label="IceClave")

YValues2 = list(map( float, Data[ 1 ].split() ))
Graph.bar( XValues-0.09, YValues2, BarWidth, edgecolor='black', color="lightgray", hatch="\\\\\\", label="IceClave w/ Mapping Table in Secure World")

#YValues3 = map( float, Data[ 2 ].split() )
#Graph.bar( XValues+0.09, YValues3, BarWidth, edgecolor='black', color=color3, hatch="////", label="")

#YValues4 = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.27, YValues4, BarWidth, edgecolor='black', color="white", hatch="-", label="")

"""
YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.12, YValues4, BarWidth, color=color3, hatch="\\\\\\")
"""

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 1.3 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=2, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/core_ipc-abs.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.5) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "core_ipc-abs.pdf" )

BarWidth = 0.15

DataFile = open( "core_ipc-abs.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Average Query Latency\n(microsecs)', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Arithmetic', 'Filter', 'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-B', 'TPC-C'], rotation=30, ha='right', fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 201, 25)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '25', '50', '75', '100', '125', '150', '175', '200'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues1 = map( float, Data[ 0 ].split() )
Graph.bar( XValues-0.15, YValues1, BarWidth, edgecolor='black', color=color1, hatch="", label="Host")

YValues2 = map( float, Data[ 1 ].split() )
Graph.bar( XValues, YValues2, BarWidth, edgecolor='black', color="lightgray", hatch="\\\\\\", label="A72 @1.6GHz")

YValues3 = map( float, Data[ 2 ].split() )
Graph.bar( XValues+0.15, YValues3, BarWidth, edgecolor='black', color=color3, hatch="////", label="A72 @0.8GHz")

YValues3 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.30, YValues3, BarWidth, edgecolor='black', color="white", hatch="-", label="A53 @1.6GHz")

"""
YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.12, YValues4, BarWidth, color=color3, hatch="\\\\\\")
"""

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 200 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=2, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/core_ipc.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.1) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "core_ipc.pdf" )

BarWidth = 0.18

DataFile = open( "core_ipc.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Speedup vs Host', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Arithmetic', 'Filter', 'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-B', 'TPC-C', 'Wordcount'], rotation=30, ha='right', fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 5, 1)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '1', '2', '3', '4',], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues0 = list(map( float, Data[ 0 ].split() ))
Graph.bar( XValues-0.18*2, YValues0, BarWidth, edgecolor='black', color=color4, hatch="-", label="A77 @2.8GHz")

YValues1 = list(map( float, Data[ 1 ].split() ))
Graph.bar( XValues-0.18, YValues1, BarWidth, edgecolor='black', color=color1, hatch="", label="A72 @1.6GHz")

YValues2 = list(map( float, Data[ 2 ].split() ))
Graph.bar( XValues, YValues2, BarWidth, edgecolor='black', color="lightgray", hatch="\\\\\\", label="A72 @0.8GHz")

YValues3 = list(map( float, Data[ 3 ].split() ))
Graph.bar( XValues+0.18, YValues3, BarWidth, edgecolor='black', color=color3, hatch="////", label="A53 @1.6GHz")

"""
YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.12, YValues4, BarWidth, color=color3, hatch="\\\\\\")
"""

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 4.5 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':7}, ncol=6, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/dram-abs.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.5) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "dram-abs.pdf" )

BarWidth = 0.18

DataFile = open( "dram-abs.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Average Query Perf\n(microsecs)', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Arithmetic', 'Filter',  'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-B', 'TPC-C'], rotation=30, ha='right', fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 211, 30)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '30', '60', '90', '120', '150', '180', '210'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues1 = map( float, Data[ 0 ].split() )
Graph.bar( XValues-0.27, YValues1, BarWidth, edgecolor='black', color=color1, hatch="", label="ISC with 4GB DRAM")

YValues2 = map( float, Data[ 1 ].split() )
Graph.bar( XValues-0.09, YValues2, BarWidth, edgecolor='black', color="lightgray", hatch="\\\\\\", label="IceClave with 4GB DRAM")

YValues3 = map( float, Data[ 2 ].split() )
Graph.bar( XValues+0.09, YValues3, BarWidth, edgecolor='black', color=color3, hatch="////", label="ISC with 2GB DRAM")

YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.27, YValues4, BarWidth, edgecolor='black', color="white", hatch="-", label="IceClave with 2GB DRAM")

"""
YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.12, YValues4, BarWidth, color=color3, hatch="\\\\\\")
"""

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 210 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=2, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/dram.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.3) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "dram.pdf" )

BarWidth = 0.18

DataFile = open( "dram.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Normalized Speedup', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Arithmetic', 'Filter',  'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-B', 'TPC-C', 'Wordcount'], rotation=30, ha='right', fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 1.2, 0.2)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0.0', '0.2', '0.4', '0.6', '0.8', '1.0'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues1 = list(map( float, Data[ 0 ].split() ))
Graph.bar( XValues-0.27, YValues1, BarWidth, edgecolor='black', color=color1, hatch="", label="ISC with 4GB DRAM")

YValues2 = list(map( float, Data[ 1 ].split() ))
Graph.bar( XValues-0.09, YValues2, BarWidth, edgecolor='black', color="lightgray", hatch="\\\\\\", label="IceClave with 4GB DRAM")

YValues3 = list(map( float, Data[ 2 ].split() ))
Graph.bar( XValues+0.09, YValues3, BarWidth, edgecolor='black', color=color3, hatch="////", label="ISC with 2GB DRAM")

YValues4 = list(map( float, Data[ 3 ].split() ))
Graph.bar( XValues+0.27, YValues4, BarWidth, edgecolor='black', color="white", hatch="-", label="IceClave with 2GB DRAM")

"""
YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.12, YValues4, BarWidth, color=color3, hatch="\\\\\\")
"""

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 1.4 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':7}, ncol=2, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/encr_veri_miss.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.8) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "encr_veri_miss.pdf" )

BarWidth = 0.18

DataFile = open( "encr_veri_miss.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Memory Access Overhead\nPercentage(%)', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Arithmetic', 'Filter', 'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-B', 'TPC-C'], rotation=45, fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 100, 25)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '25', '50', '75', '100'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues1 = map( float, Data[ 0 ].split() )
Graph.bar( XValues-0.18, YValues1, BarWidth, edgecolor='black', color=color1, hatch="", label="Encryption")

YValues2 = map( float, Data[ 1 ].split() )
Graph.bar( XValues, YValues2, BarWidth, edgecolor='black', color=color2, hatch="", label="Integrity Verification")

YValues3 = map( float, Data[ 2 ].split() )
Graph.bar( XValues+0.18, YValues3, BarWidth, edgecolor='black', color=color3, hatch="", label="Page Miss")

"""
YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.12, YValues4, BarWidth, color=color3, hatch="\\\\\\")
"""

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 100 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':7}, ncol=6, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/energy.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.1) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "energy.pdf" )

BarWidth = 0.24

DataFile = open( "energy.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Energy Overhead', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Arithmetic', 'Filter', 'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-B', 'TPC-C', 'Wordcount', 'SSJoin', 'Decompress'], rotation=30, ha='right', fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 1.6, 0.2)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '0.2', '0.4', '0.6', '0.8', '1.0', '1.2', '1.4'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'
color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues1 = list(map( float, Data[ 0 ].split() ))
Graph.bar( XValues-0.12, YValues1, BarWidth, edgecolor='black', color=color1, hatch="", label="ISC")

YValues2 = list(map( float, Data[ 1 ].split() ))
Graph.bar( XValues+0.12, YValues2, BarWidth, edgecolor='black', color=color3, hatch="\\\\\\", label="IceClave")

"""
YValues3 = map( float, Data[ 2 ].split() )
Graph.bar( XValues+0.18, YValues3, BarWidth, edgecolor='black', color=color3, hatch="--", label="16 Channels")

YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.12, YValues4, BarWidth, color=color3, hatch="\\\\\\")
"""

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 1.6 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':7}, ncol=6, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/energy_new.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
PlotLib.rcParams['hatch.linewidth'] = 1

Figure = PyPlot.figure( figsize=(6, 1.1) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "energy.pdf" )

BarWidth = 0.24

DataFile = open( "energy.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Energy\nBreakdown', fontsize=9 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Arithmetic', 'Filter',  'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-B', 'TPC-C', 'Wordcount'], rotation=30, ha='right', fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 1.4, 0.2)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '0.2', '0.4', '0.6', '0.8', '1', '1.2'], fontsize=9 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'

# Host
YValues1 = list(map( float, Data[ 0 ].split() ))
YValues2 = list(map( float, Data[ 1 ].split() ))
YValues3 = list(map( float, Data[ 2 ].split() ))

# normalize last bar (Decompress)
#total = YValues1[-1] + YValues2[-1] + YValues3[-1]
#oldYValues = Numpy.array([YValues1[-1], YValues2[-1], YValues3[-1]])   # save for IceClave use

#YValues1[-1] = YValues1[-1] / total
#YValues2[-1] = YValues2[-1] / total
#YValues3[-1] = YValues3[-1] / total

Graph.bar( XValues-0.12, YValues1, BarWidth, edgecolor='black', color=color1, hatch="////", label="Compute")
Graph.bar( XValues-0.12, YValues2, BarWidth, edgecolor='black', color=color3, bottom=YValues1, hatch="\\\\\\", label="Memory")

a = Numpy.add(YValues1, YValues2).tolist()

Graph.bar( XValues-0.12, YValues3, BarWidth, edgecolor='black', color='white', bottom= a, label="Flash")

# STEE
YValues4 = list(map( float, Data[ 3 ].split() ))
YValues5 = list(map( float, Data[ 4 ].split() ))
YValues6 = list(map( float, Data[ 5 ].split() ))

# normalize last bar (Decompress)
#YValues4[-1] *= YValues1[-1] / oldYValues[0]
#YValues5[-1] *= YValues2[-1] / oldYValues[1]
#YValues6[-1] *= YValues3[-1] / oldYValues[2]

Graph.bar( XValues+0.12, YValues4, BarWidth, edgecolor='black', color=color1, hatch="////") # SSD execution
Graph.bar( XValues+0.12, YValues5, BarWidth, edgecolor='black', color=color3, hatch="\\\\\\", bottom=YValues4 )

b = Numpy.add(YValues4, YValues5).tolist()

Graph.bar( XValues+0.12, YValues3, BarWidth, edgecolor='black', color='white', bottom= b)

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 1.6) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/energy_new_abs.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
PlotLib.rcParams['hatch.linewidth'] = 1

Figure = PyPlot.figure( figsize=(6, 1.3) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "energy_abs.pdf" )

BarWidth = 0.24

DataFile = open( "energy_new_abs.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Energy Overhead ($\mu$J)', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Arithmetic', 'Filter',  'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-B', 'TPC-C'], rotation=30, ha='right', fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 81, 10)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '10', '20', '30', '40', '50', '60', '70', '80'], fontsize=9 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'

# Host
YValues1 = map( float, Data[ 0 ].split() )
Graph.bar( XValues-0.12, YValues1, BarWidth, edgecolor='black', color=color1, hatch="////", label="Compute")

YValues2 = map( float, Data[ 1 ].split() )
Graph.bar( XValues-0.12, YValues2, BarWidth, edgecolor='black', color=color3, bottom=YValues1, hatch="\\\\\\", label="Memory")

a = Numpy.add(YValues1, YValues2).tolist()
YValues3 = map( float, Data[ 2 ].split() )
Graph.bar( XValues-0.12, YValues3, BarWidth, edgecolor='black', color='white', bottom= a, label="Flash")

# STEE
YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.12, YValues4, BarWidth, edgecolor='black', color=color1, hatch="////") # SSD execution

YValues5 = map( float, Data[ 4 ].split() )
Graph.bar( XValues+0.12, YValues5, BarWidth, edgecolor='black', color=color3, hatch="\\\\\\", bottom=YValues4 )

b = Numpy.add(YValues4, YValues5).tolist()
YValues6 = map( float, Data[ 5 ].split() )
Graph.bar( XValues+0.12, YValues3, BarWidth, edgecolor='black', color='white', bottom= b)

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 80) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':7}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/fourclaves-abs.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.5) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "fourclaves-abs.pdf" )

BarWidth = 0.1

DataFile = open( "fourclaves-abs.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Average Query Latency\n(microsecs)', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['TC+AG+AR+FI', 'TC+H1+H3+H12', 'TC+H12+H14+H19',  'TC+TB+AG+H1', 'TB+AG+AR+FI', 'TB+H1+H3+H12', 'TB+H12+H14+H19', 'H1+H3+H12+H14', 'H3+H12+H14+H19'], rotation=20, ha='right', fontsize=8)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 226, 25)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '25', '50', '75', '100', '125', '150', '175', '200'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues1 = map( float, Data[ 0 ].split() )
Graph.bar( XValues-0.3, YValues1, BarWidth, edgecolor='black', color=color1, hatch="", label="IceClave-1 (Single)")

YValues2 = map( float, Data[ 1 ].split() )
Graph.bar( XValues-0.2, YValues2, BarWidth, edgecolor='black', color="lightgray", hatch="", label="IceClave-2 (Single)")

YValues3 = map( float, Data[ 2 ].split() )
Graph.bar( XValues-0.1, YValues3, BarWidth, edgecolor='black', color=color3, hatch="", label="IceClave-3 (Single)")

YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues, YValues4, BarWidth, edgecolor='black', color="white", hatch="", label="IceClave-4 (Single)")


YValues1 = map( float, Data[ 4 ].split() )
Graph.bar( XValues+0.1, YValues1, BarWidth, edgecolor='black', color=color1, hatch="////", label="IceClave-1 (Single)")

YValues2 = map( float, Data[ 5 ].split() )
Graph.bar( XValues+0.2, YValues2, BarWidth, edgecolor='black', color="lightgray", hatch="\\\\\\", label="IceClave-2 (Single)")

YValues3 = map( float, Data[ 6 ].split() )
Graph.bar( XValues+0.3, YValues3, BarWidth, edgecolor='black', color=color3, hatch="////", label="IceClave-3 (Single)")

YValues4 = map( float, Data[ 7 ].split() )
Graph.bar( XValues+0.4, YValues4, BarWidth, edgecolor='black', color="white", hatch="-", label="IceClave-4 (Single)")

"""
YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.12, YValues4, BarWidth, color=color3, hatch="\\\\\\")
"""

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 210 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':7}, ncol=2, loc=1, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/fourclaves.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.1) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "fourclaves.pdf" )

BarWidth = 0.18

DataFile = open( "fourclaves.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Normalized\nSpeedup', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['TC+AG+AR+FI', 'TC+H1+H3+H12', 'TC+H12+H14+H19',  'TC+TB+AG+H1', 'TB+AG+AR+FI', 'TB+H1+H3+H12', 'TB+H12+H14+H19', 'H1+H3+H12+H14', 'H3+H12+H14+H19'], rotation=20, ha='right', fontsize=8)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 1.2, 0.2)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0.0', '0.2', '0.4', '0.6', '0.8', '1.0'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues1 = map( float, Data[ 0 ].split() )
Graph.bar( XValues-0.27, YValues1, BarWidth, edgecolor='black', color=color1, hatch="", label="")

YValues2 = map( float, Data[ 1 ].split() )
Graph.bar( XValues-0.09, YValues2, BarWidth, edgecolor='black', color="lightgray", hatch="\\\\\\", label="")

YValues3 = map( float, Data[ 2 ].split() )
Graph.bar( XValues+0.09, YValues3, BarWidth, edgecolor='black', color=color3, hatch="////", label="")

YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.27, YValues4, BarWidth, edgecolor='black', color="white", hatch="-", label="")

"""
YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.12, YValues4, BarWidth, color=color3, hatch="\\\\\\")
"""

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 1.1 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=2, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/get_avg.py <==
#!/usr/bin/python3

import numpy as np

##### context_switch
DataFile = open("context_switch.dat", "r")
Data = DataFile.readlines()
YValues1 = np.array(list(map( float, Data[ 0 ].split() )))
YValues2 = np.array(list(map( float, Data[ 1 ].split() )))
print(f"Context Switch: IceClave Speedup / Naive: {np.mean((YValues1[:-2] / YValues2[:-2]) - 1)}")

##### ipc
DataFile = open("ipc.new.dat", "r")
Data = DataFile.readlines()
YValues1 = np.array(list(map( float, Data[ 1 ].split() )))
YValues2 = np.array(list(map( float, Data[ 2 ].split() )))
print(f"IPC: IceClave Speedup / SC64: {np.mean((YValues2[:-2] / YValues1[:-2]) - 1)}")

##### iscvsvanila
DataFile = open( "iscvsvanila.dat", "r" )
Data = DataFile.readlines()

# Host
YValues1 = np.array(list(map( float, Data[ 0 ].split() )))
YValues2 = np.array(list(map( float, Data[ 1 ].split() )))
# Host + SGX
YValues6 = np.array(list(map( float, Data[ 5 ].split() )))
YValues7 = np.array(list(map( float, Data[ 6 ].split() )))
# ISC
YValues8 = np.array(list(map( float, Data[ 7 ].split() )))
YValues9 = np.array(list(map( float, Data[ 8 ].split() )))
# ISC + STEE
YValues3 = np.array(list(map( float, Data[ 2 ].split() )))
YValues4 = np.array(list(map( float, Data[ 3 ].split() )))
YValues5 = np.array(list(map( float, Data[ 4 ].split() )))

host = YValues1 + YValues2
sgx = YValues6 + YValues7
isc = YValues8 + YValues9
iceclave = YValues3 + YValues4 + YValues5

print(f"Overall Perf: IceClave Speedup / Host: {np.mean((host / iceclave)[:-2])}")
print(f"Overall Perf: IceClave Speedup / Host+SGX: {np.mean((sgx / iceclave)[:-2])}")
print(f"Overall Perf: IceClave Overhead / ISC: {np.mean(1 - (isc / iceclave)[:-2])}")
print(f"Overall Perf: Host+SGX extra compute time / Host: {np.mean((YValues7 / YValues2)[:-2] - 1)}")
print(f"Overall Perf: ISC&IceClave compute time / Host: {np.mean((YValues9 / YValues2 - 1)[:-2])}")

##### mem encrypt and integrity extra traffic
encrypt = np.array([3.05, 3.06, 3.04, 2.99, 5.62, 5.11, 10.28, 36.20, 46.92, 39.09, 67.45, 79.77, 35.35])
integrity = np.array([2.27, 2.26, 2.26, 2.22, 4.5, 3.78, 5.39, 24.75, 36.68, 31.72, 43.81, 45.40, 38.76])

print(f"Avg Extra Mem Traffic: Encrypt: {np.mean((encrypt)[:-2])}")
print(f"Avg Extra Mem Traffic: Integrity: {np.mean((integrity)[:-2])}")

##### energy
DataFile = open( "energy_new.dat", "r" )
Data = DataFile.readlines()

# ISC
YValues1 = np.array(list(map( float, Data[ 0 ].split() )))
YValues2 = np.array(list(map( float, Data[ 1 ].split() )))
YValues3 = np.array(list(map( float, Data[ 2 ].split() )))

# IceClave
YValues4 = np.array(list(map( float, Data[ 3 ].split() )))
YValues5 = np.array(list(map( float, Data[ 4 ].split() )))
YValues6 = np.array(list(map( float, Data[ 5 ].split() )))

ISCEnergy = YValues1 + YValues2 + YValues3
IceClaveEnergy = YValues4 + YValues5 + YValues6

print(f"Energy: IceClave Overhead / ISC: {np.mean((IceClaveEnergy / ISCEnergy)[:-3] - 1)}")

##### bandwidth
DataFile = open( "bws.dat", "r" )
Data = DataFile.readlines()

YValues1 = np.array(list(map( float, Data[ 0 ].split() )))
YValues2 = np.array(list(map( float, Data[ 1 ].split() )))
YValues3 = np.array(list(map( float, Data[ 2 ].split() )))
YValues4 = np.array(list(map( float, Data[ 3 ].split() )))

print("Bandwidth vs Host: %f\t%f\t%f\t%f\t" % (np.mean(YValues1[:-2]), np.mean(YValues2[:-2]), np.mean(YValues3[:-2]), np.mean(YValues4[:-2])))
print("Bandwidth vs Host (Compute-Intensive): %f\t%f\t%f\t%f\t" % (np.mean(YValues1[-5:-2]), np.mean(YValues2[-5:-2]), np.mean(YValues3[-5:-2]), np.mean(YValues4[-5 :-2])))

##### bandwidth-isc
DataFile = open( "bws-isc.dat", "r" )
Data = DataFile.readlines()

YValues1 = np.array(list(map( float, Data[ 0 ].split() )))
YValues2 = np.array(list(map( float, Data[ 1 ].split() )))
YValues3 = np.array(list(map( float, Data[ 2 ].split() )))
YValues4 = np.array(list(map( float, Data[ 3 ].split() )))

allvals = np.concatenate((YValues1[:-2], YValues2[:-2], YValues3[:-2], YValues4[:-2]))

print(f"Bandwidth vs ISC (Worst Speeddown): {np.max(1 - allvals)}")
print(f"Bandwidth vs ISC (Avg Speeddown): {np.mean(1 - allvals)}")

##### flash latency
DataFile = open( "lat.dat", "r" )
Data = DataFile.readlines()

YValues1 = np.array(list(map( float, Data[ 0 ].split() )))
YValues2 = np.array(list(map( float, Data[ 1 ].split() )))
YValues3 = np.array(list(map( float, Data[ 2 ].split() )))
YValues4 = np.array(list(map( float, Data[ 3 ].split() )))
YValues5 = np.array(list(map( float, Data[ 4 ].split() )))

allvals = np.concatenate((YValues1[:-3], YValues2[:-3], YValues3[:-3], YValues4[:-3], YValues5[:-3]))

print("Latency vs Host: %f\t%f\t%f\t%f\t%f" % (np.mean(YValues1[:-2]), np.mean(YValues2[:-2]), np.mean(YValues3[:-2]), np.mean(YValues4[:-2]), np.mean(YValues5[:-2])))

##### cpu frequency
DataFile = open( "core_ipc.dat", "r" )
Data = DataFile.readlines()

YValues1 = np.array(list(map( float, Data[ 0 ].split() )))
YValues2 = np.array(list(map( float, Data[ 1 ].split() )))
YValues3 = np.array(list(map( float, Data[ 2 ].split() )))
YValues4 = np.array(list(map( float, Data[ 3 ].split() )))

slowdown = (YValues2 - YValues3)[:-2] / YValues2[:-2]

print(f"CPU Freq: slowdown (min/max) (A77@1.6GHz to A77@0.8GHz): {np.min(slowdown)}/{np.max(slowdown)}")

##### DRAM
DataFile = open( "dram.dat", "r" )
Data = DataFile.readlines()

YValues1 = np.array(list(map( float, Data[ 0 ].split() )))
YValues2 = np.array(list(map( float, Data[ 1 ].split() )))
YValues3 = np.array(list(map( float, Data[ 2 ].split() )))
YValues4 = np.array(list(map( float, Data[ 3 ].split() )))

slowdown = (YValues1 - YValues3)[:-2]

print(f"DRAM: slowdown (ISC) (min/max): {np.min(slowdown)}/{np.max(slowdown)}")

==> figures/ipc.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6,1.3) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "ipc.pdf" )

BarWidth = 0.18

DataFile = open( "ipc.new.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Normalized \nPerformance', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Arithmetic', 'Filter', 'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-B', 'TPC-C', 'Wordcount'], rotation=30, fontsize=8)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange( 0, 1.2, 0.2 )
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '0.2', '0.4', '0.6', '0.8', '1.0'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'
color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'




YValues = list(map( float, Data[ 0 ].split() ))
Graph.bar( XValues-0.18, YValues, BarWidth, edgecolor='black', color=color1, hatch="", label="Non-Encryption")

YValues = list(map( float, Data[ 1 ].split() ))
Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color="lightgray", hatch="\\\\\\", label="SC-64")


YValues = list(map( float, Data[ 2 ].split() ))
Graph.bar( XValues+0.18, YValues, BarWidth, edgecolor='black', color=color3, hatch="////", label="IceClave")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 1.4 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':10}, ncol=6, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/iscvsvanila-abs.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.5) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "iscvsvanila-abs.pdf" )

BarWidth = 0.18

DataFile = open( "iscvsvanila-abs.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Average latency\nper query (microsecs)', fontsize=9 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Arithmetic', 'Filter',  'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-B', 'TPC-C'], rotation=30, ha='right', fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 226, 25)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '25', '50', '75', '100', '125', '150', '175', '200'], fontsize=9 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'

# Host
YValues1 = map( float, Data[ 0 ].split() )
Graph.bar( XValues-0.27, YValues1, BarWidth, edgecolor='black', color=color1, hatch="//", label="Host Load Time")

YValues2 = map( float, Data[ 1 ].split() )
Graph.bar( XValues-0.27, YValues2, BarWidth, edgecolor='black', color=color2, bottom=YValues1, hatch="", label="Host Compute Time")

# Host + SGX
YValues6 = map( float, Data[ 5 ].split() )
Graph.bar( XValues-0.09, YValues6, BarWidth, edgecolor='black', color=color1, hatch="//") # Host load

YValues7 = map( float, Data[ 6 ].split() )
Graph.bar( XValues-0.09, YValues7, BarWidth, edgecolor='black', color=color2, bottom=YValues6, hatch="") # Host execution

# ISC
YValues8 = map( float, Data[ 7 ].split() )
Graph.bar( XValues+0.09, YValues8, BarWidth, edgecolor='black', color=color3, hatch="\\\\\\") # SSD load

YValues9 = map( float, Data[ 8 ].split() )
Graph.bar( XValues+0.09, YValues9, BarWidth, edgecolor='black', color=color4, bottom=YValues8, hatch="") # SSD execution

# ISC + STEE
YValues3 = map( float, Data[ 2 ].split() )
Graph.bar( XValues+0.27, YValues3, BarWidth, edgecolor='black', color=color3,hatch="\\\\\\", label="SSD Load Time")

YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.27, YValues4, BarWidth, edgecolor='black', color=color4, bottom = YValues3, label = "SSD Compute Time") # SSD execution

a = Numpy.add(YValues3, YValues4).tolist()
YValues5 = map( float, Data[ 4 ].split() )
Graph.bar( XValues+0.27, YValues5, BarWidth, edgecolor='black', color='white', bottom = a, label="Memory Encryption")

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 225) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':7}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/iscvsvanila.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.6) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "iscvsvanila.pdf" )

BarWidth = 0.18

DataFile = open( "iscvsvanila.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Normalized Perf\n(Lower is better)', fontsize=9 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Arithmetic', 'Filter',  'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-B', 'TPC-C', 'Wordcount'], rotation=30, ha='right', fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 1.6, 0.2)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ["%.1f" % number if number != 0 else "0" for number in YTicks], fontsize=9 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'

# Host
YValues1 = list(map( float, Data[ 0 ].split() ))
Graph.bar( XValues-0.27, YValues1, BarWidth, edgecolor='black', color=color1, hatch="//", label="Host Load Time")

YValues2 = list(map( float, Data[ 1 ].split() ))
Graph.bar( XValues-0.27, YValues2, BarWidth, edgecolor='black', color=color2, bottom=YValues1, hatch="", label="Host Compute Time")

# Host + SGX
YValues6 = list(map( float, Data[ 5 ].split() ))
Graph.bar( XValues-0.09, YValues6, BarWidth, edgecolor='black', color=color1, hatch="//") # Host load

YValues7 = list(map( float, Data[ 6 ].split() ))
Graph.bar( XValues-0.09, YValues7, BarWidth, edgecolor='black', color=color2, bottom=YValues6, hatch="") # Host execution

# print value for outlier bars
# for i in [-2, -1]:
#     tot = YValues6[i] + YValues7[i]
#     Graph.text(len(YValues6) + i - 0.4, 1.9, "%.1f" % tot, fontsize="4")

# ISC
YValues8 = list(map( float, Data[ 7 ].split() ))
Graph.bar( XValues+0.09, YValues8, BarWidth, edgecolor='black', color=color3, hatch="\\\\\\") # SSD load

YValues9 = list(map( float, Data[ 8 ].split() ))
Graph.bar( XValues+0.09, YValues9, BarWidth, edgecolor='black', color=color4, bottom=YValues8, hatch="") # SSD execution

# print value for outlier bars
# for i in [-2, -1]:
#     tot = YValues8[i] + YValues9[i]
#     Graph.text(len(YValues6) + i - 0.1, 1.9, "%.1f" % tot, fontsize="4")

# ISC + STEE
YValues3 = list(map( float, Data[ 2 ].split() ))
Graph.bar( XValues+0.27, YValues3, BarWidth, edgecolor='black', color=color3,hatch="\\\\\\", label="SSD Load Time")

YValues4 = list(map( float, Data[ 3 ].split() ))
Graph.bar( XValues+0.27, YValues4, BarWidth, edgecolor='black', color=color4, bottom = YValues3, label = "SSD Compute Time") # SSD execution

a = Numpy.add(YValues3, YValues4).tolist()
YValues5 = list(map( float, Data[ 4 ].split() ))
Graph.bar( XValues+0.27, YValues5, BarWidth, edgecolor='black', color='white', bottom = a, label="Memory Encrypt")

# print value for outlier bars
# for i in [-2, -1]:
#     tot = YValues3[i] + YValues4[i] + YValues5[i]
#     Graph.text(len(YValues6) + i + 0.2, 1.9, "%.1f" % tot, fontsize="4")

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 1.6) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=3, loc="upper left", borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/iscvsvanila_old.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.8) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "iscvsvanila.pdf" )

BarWidth = 0.18

DataFile = open( "iscvsvanila.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Execution Time Comparison', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Arithmetic', 'Filter', 'Join', 'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19'], rotation=60, fontsize=8)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 1.8, 0.2)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '0.2', '0.4', '0.6', '0.8', '1', '1.2', '1.4', '1.6', '1.8'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues1 = map( float, Data[ 0 ].split() )
Graph.bar( XValues-0.18, YValues1, BarWidth, edgecolor='black', color=color1, hatch="////", label="Data load")

YValues2 = map( float, Data[ 1 ].split() )
Graph.bar( XValues-0.18, YValues2, BarWidth, edgecolor='black', color=color3, bottom=YValues1, hatch="\\\\\\", label="Execution")

YValues7 = map( float, Data[ 6 ].split() )
Graph.bar( XValues, YValues7, BarWidth, edgecolor='black', color=color1, hatch="////")

YValues8 = map( float, Data[ 7 ].split() )
Graph.bar( XValues, YValues8, BarWidth, edgecolor='black', color=color3, bottom=YValues7, hatch="\\\\\\")

YValues3 = map( float, Data[ 2 ].split() )
Graph.bar( XValues+0.18, YValues3, BarWidth, color=color1, hatch="////")

YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.18, YValues4, BarWidth, color=color2, bottom = YValues3, label="DMA Encryption")

a = Numpy.add(YValues3, YValues4).tolist()
YValues5 = map( float, Data[ 4 ].split() )
Graph.bar( XValues+0.18, YValues5, BarWidth, color=color3, bottom = a, hatch="\\\\\\")

b = Numpy.add(YValues5, a).tolist()
YValues6 = map( float, Data[ 5 ].split() )
Graph.bar( XValues+0.18, YValues6, BarWidth, color=color4, bottom = b, hatch = "--", label="Integrity Tree")

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 1.8) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':7}, ncol=6, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/lat-abs.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.3) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "lat-abs.pdf" )

BarWidth = 0.12

DataFile = open( "lat-abs.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Average Query Latency\n(microsecs)', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Arithmetic', 'Filter',  'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-B', 'TPC-C'], rotation=30, ha='right', fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 201, 25)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '25', '50', '75', '100', '125', '150', '175', '200'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues1 = map( float, Data[ 0 ].split() )
Graph.bar( XValues-0.36, YValues1, BarWidth, edgecolor='black', color="white", hatch="", label="Host")

YValues1 = map( float, Data[ 1 ].split() )
Graph.bar( XValues-0.24, YValues1, BarWidth, edgecolor='black', color=color1, hatch="", label="10us")

YValues2 = map( float, Data[ 2 ].split() )
Graph.bar( XValues-0.12, YValues2, BarWidth, edgecolor='black', color="lightgray", hatch="\\\\\\", label="20us")

YValues3 = map( float, Data[ 3 ].split() )
Graph.bar( XValues, YValues3, BarWidth, edgecolor='black', color=color3, hatch="////", label="50us")

YValues4 = map( float, Data[ 4 ].split() )
Graph.bar( XValues+0.12, YValues4, BarWidth, edgecolor='black', color="white", hatch="--", label="80us")

YValues5 = map( float, Data[ 5 ].split() )
Graph.bar( XValues+0.24, YValues5, BarWidth, edgecolor='black', color=color4, hatch="x", label="110us")

"""
YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.12, YValues4, BarWidth, color=color3, hatch="\\\\\\")
"""

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 200 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/lat.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.1) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "lat.pdf" )

BarWidth = 0.15

DataFile = open( "lat.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Speedup vs Host', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Arithmetic', 'Filter',  'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-B', 'TPC-C', 'Wordcount'], rotation=30, ha='right', fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 6, 1)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '1', '2', '3', '4', '5'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'



YValues1 = list(map( float, Data[ 0 ].split() ))
Graph.bar( XValues-0.3, YValues1, BarWidth, edgecolor='black', color=color1, hatch="", label="10us")

YValues2 = list(map( float, Data[ 1 ].split() ))
Graph.bar( XValues-0.15, YValues2, BarWidth, edgecolor='black', color="lightgray", hatch="\\\\\\", label="20us")

YValues3 = list(map( float, Data[ 2 ].split() ))
Graph.bar( XValues, YValues3, BarWidth, edgecolor='black', color=color3, hatch="////", label="50us")

YValues4 = list(map( float, Data[ 3 ].split() ))
Graph.bar( XValues+0.15, YValues4, BarWidth, edgecolor='black', color="white", hatch="--", label="80us")

YValues5 = list(map( float, Data[ 4 ].split() ))
Graph.bar( XValues+0.3, YValues5, BarWidth, edgecolor='black', color=color4, hatch="x", label="110us")

"""
YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.12, YValues4, BarWidth, color=color3, hatch="\\\\\\")
"""

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 5.5 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':7}, ncol=6, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/overallperf.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6,1.8) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "overallperf.pdf" )

BarWidth = 0.15

DataFile = open( "overallperf.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Normalized Performance', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Join', 'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-B', 'TPC-C'], rotation=30, fontsize=8)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange( 0, 181, 20 )
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '20', '40', '60', '80', '100', '120', '140', '160', '180'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues = map( float, Data[ 0 ].split() )
Graph.bar( XValues-0.15, YValues, BarWidth, edgecolor='black', color=color1, hatch="", label="Host")

YValues = map( float, Data[ 1 ].split() )
Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color2, hatch="", label="Host+SGX")

YValues = map( float, Data[ 2 ].split() )
Graph.bar( XValues+0.15, YValues, BarWidth, edgecolor='black', color=color3, hatch="", label="InStorage")

YValues = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.30, YValues, BarWidth, edgecolor='black', color=color4, hatch="", label="ISEE")

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 180 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':11}, ncol=4, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/overflow_mpki.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.8) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "overflow_mpki.pdf" )

BarWidth = 0.24

DataFile = open( "overflows.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Overflows Per Million Memory Access', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['Aggregate', 'Arithmetic', 'Filter', 'TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-B', 'TPC-C'], rotation=45, fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



#YTicks = Numpy.arange( 0, 1.2, 0.2 )
YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0.1', '1', '10', '100', '1000', '10000'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues = map( float, Data[ 0 ].split() )
Graph.bar( XValues-0.12, YValues, BarWidth, edgecolor='black', color=color1, bottom = 0.001, hatch="", label="SC-64")

YValues = map( float, Data[ 1 ].split() )
Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color=color3, bottom = 0.001, hatch="", label="SC-128")


#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 100000 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':11}, ncol=6, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/twoclaves-abs.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.5) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "twoclaves-abs.pdf" )

BarWidth = 0.18

DataFile = open( "twoclaves-abs.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Average Query Latency\n(microsecs)', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['TC+AG', 'TC+AR', 'TC+FI',  'TC+H1', 'TC+H3', 'TC+H12', 'TC+H14', 'TC+H19', 'TC+TB'], rotation=30, ha='right', fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 211, 30)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '30', '60', '90', '120', '150', '180'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues1 = map( float, Data[ 0 ].split() )
Graph.bar( XValues-0.27, YValues1, BarWidth, edgecolor='black', color=color1, hatch="", label="IceClave-1 (Single Instance)")

YValues2 = map( float, Data[ 1 ].split() )
Graph.bar( XValues-0.09, YValues2, BarWidth, edgecolor='black', color="lightgray", hatch="\\\\\\", label="IceClave-1 (Collocated)")

YValues3 = map( float, Data[ 2 ].split() )
Graph.bar( XValues+0.09, YValues3, BarWidth, edgecolor='black', color=color3, hatch="////", label="IceClave-2 (Single Instance)")

YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.27, YValues4, BarWidth, edgecolor='black', color="white", hatch="-", label="IceClave-2 (Collocated)")

"""
YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.12, YValues4, BarWidth, color=color3, hatch="\\\\\\")
"""

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 210 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=2, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/twoclaves.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.ticker import ScalarFormatter
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6, 1.1) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "twoclaves.pdf" )

BarWidth = 0.18

DataFile = open( "twoclaves.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Normalized\nSpeedup', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues - BarWidth
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['TC+AG', 'TC+AR', 'TC+FI',  'TC+H1', 'TC+H3', 'TC+H12', 'TC+H14', 'TC+H19', 'TC+TB'], rotation=30, ha='right', fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
#Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange(0, 1.2, 0.2)
#YTicks = Numpy.array([0.1, 1, 10, 100, 1000, 10000])
#Graph.set_yscale('log')
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0.0', '0.2', '0.4', '0.6', '0.8', '1.0'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )
#Graph.yaxis.set_major_formatter(ScalarFormatter())

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues1 = map( float, Data[ 0 ].split() )
Graph.bar( XValues-0.27, YValues1, BarWidth, edgecolor='black', color=color1, hatch="", label="")

YValues2 = map( float, Data[ 1 ].split() )
Graph.bar( XValues-0.09, YValues2, BarWidth, edgecolor='black', color="lightgray", hatch="\\\\\\", label="")

#YValues3 = map( float, Data[ 2 ].split() )
#Graph.bar( XValues+0.09, YValues3, BarWidth, edgecolor='black', color=color3, hatch="////", label="")

#YValues4 = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.27, YValues4, BarWidth, edgecolor='black', color="white", hatch="-", label="")

"""
YValues4 = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.12, YValues4, BarWidth, color=color3, hatch="\\\\\\")
"""

#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 1.1 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=2, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/write-traffic.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
#PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(6,1.7) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "write-traffic.pdf" )

BarWidth = 0.12

DataFile = open( "write-traffic.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Normalized Write Traffic', fontsize=9 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['TPC-H Q1', 'TPC-H Q3', 'TPC-H Q12', 'TPC-H Q14', 'TPC-H Q19', 'TPC-C'，'Blank'], fontsize=9)
Graph.xaxis.set_ticks_position( 'none' )
Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange( 0, 2.51, 0.25 )
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '0.25', '0.50', '0.75', '1.00', '1.25', '1.50', '1.75', '2.00', '2.25', '2.50'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues = map( float, Data[ 0 ].split() )
Graph.bar( XValues-0.24, YValues, BarWidth, edgecolor='black', color=color1, hatch="", label="Ideal")

YValues = map( float, Data[ 1 ].split() )
Graph.bar( XValues-0.12, YValues, BarWidth, edgecolor='black', color=color3, hatch="--", label="Opt-Redo" )

YValues = map( float, Data[ 2 ].split() )
Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color4, hatch="\\\\\\", label="Opt-Undo")

YValues = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color='lightgray', hatch="////", label="OSP" )

YValues = map( float, Data[ 4 ].split() )
Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )

YValues = map( float, Data[ 5 ].split() )
Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 3.3 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':9}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()

